Bound muon decay spectrum in the leading logarithmic accuracy

We compute the dominant, logarithmically enhanced radiative corrections to the electron spectrum in the bound muon decay in the whole experimentally interesting range. The corrected spectrum fits well the TWIST results. The remaining theoretical error, dominated by the nuclear charge distribution, can be reduced in the muon-electron conversion searches by measuring the spectrum slightly below the New Physics signal window.

==> anc/DIO_Al.dat <==
# DIO spectrum for aluminum
# R. Szafron & A. Czarnecki, "Bound muon decay spectrum in the leading logarithmic accuracy", 2016
#
# First column: energy in MeV
# Second column: DIO spectrum normalized to the free muon decay width (see the paper)
#



1.	0.00043642022927140305
1.1	0.0004497125509672892
1.2	0.0004640089306640196
1.3	0.00047929691843190473
1.4	0.0004955625208187475
1.5	0.0005127958661646867
1.6	0.0005309846890970097
1.7	0.0005501157286016093
1.8	0.0005701814233554993
1.9	0.0005911692702945412
2.	0.0006130232572816986
2.1	0.0006358173644639647
2.2	0.0006594988557392218
2.3	0.0006840587052337381
2.4	0.0007094863978206049
2.5	0.000735773770644508
2.6	0.0007629163052612637
2.7	0.0007908797228562191
2.8	0.000819697861081799
2.9	0.0008493417149008724
3.	0.0008798041538825229
3.1	0.000911074096924269
3.2	0.0009431448947413621
3.3	0.0009760079580220457
3.4	0.0010096531022168015
3.5	0.0010440684784913503
3.6	0.0010792505444453754
3.7	0.0011154644439776297
3.8	0.0011518997596908801
3.9	0.0011893478234383686
4.	0.0012275295982823542
4.1	0.0012664372082156579
4.2	0.0013060632191473304
4.3	0.0013464003880076705
4.4	0.0013874449203370972
4.5	0.001429190308020799
4.6	0.0014716189667968425
4.7	0.0015147525445227022
4.8	0.00155858192783503
4.9	0.001603083936409786
5.	0.0016482665500482383
5.1	0.0016941139288772307
5.2	0.0017406247468300486
5.3	0.0017877920506987907
5.4	0.0018355824972696355
5.5	0.0018840441640100083
5.6	0.0019331453249775586
5.7	0.00198285527392026
5.8	0.002033017390559369
5.9	0.0020841828003983816
6.	0.002135806842024003
6.1	0.002187904132356298
6.2	0.0022407061072388865
6.3	0.002294255202570609
6.4	0.0023482558076868675
6.5	0.002402845738491818
6.6	0.002458012145275798
6.7	0.0025137730226677127
6.8	0.0025701155304641886
6.9	0.0026270370105924996
7.	0.0026845300563964848
7.1	0.0027425901204324674
7.2	0.0028012104444202265
7.3	0.0028603893053061277
7.4	0.0029201100515539547
7.5	0.0029803858628743656
7.6	0.0030412040149996322
7.7	0.003102555909561811
7.8	0.0031644481681398044
7.9	0.0032268676681981184
8.	0.003289818005214177
8.1	0.0033532915759072225
8.2	0.0034172803898716705
8.3	0.0034817891172886552
8.4	0.0035468125047570815
8.5	0.0036124209533457212
8.6	0.003678394806814724
8.7	0.003745025954138558
8.8	0.0038118843946656116
8.9	0.0038794062862731998
9.	0.003947415092779086
9.1	0.004015907577757149
9.2	0.00408488190901854
9.3	0.0041543245079110405
9.4	0.00422424120191549
9.5	0.004294624795469722
9.6	0.004365466115281145
9.7	0.0044367249728296115
9.8	0.004508523941092278
9.9	0.004580741603502225
10.	0.004653406940070135
10.1	0.004726528970849665
10.2	0.00480010025443447
10.3	0.00487411721303485
10.4	0.004948578014904257
10.5	0.00502347981884072
10.6	0.005098815530797942
10.7	0.005174574004983841
10.8	0.0052507650684699226
10.9	0.005327374595455954
11.	0.005404409893149345
11.1	0.005481851517704302
11.2	0.00555970926276547
11.3	0.0056379582898874875
11.4	0.0057166172173910125
11.5	0.0057956618324183475
11.6	0.00587508444461678
11.7	0.0059548813157946166
11.8	0.006035079903540213
11.9	0.006115650315878752
12.	0.006196611133561827
12.1	0.00627798462467871
12.2	0.006359725421362174
12.3	0.006441845611773177
12.4	0.006524354504475195
12.5	0.006607257571085902
12.6	0.0066904625689526475
12.7	0.0067741337565052455
12.8	0.00685811876598539
12.9	0.0069424810241929145
13.	0.0070269553087548165
13.1	0.007112232330658035
13.2	0.007197588534530359
13.3	0.007283305975570011
13.4	0.007369406847473616
13.5	0.007455766134879418
13.6	0.007542447031553623
13.7	0.00762943943071364
13.8	0.0077167433629298345
13.9	0.0078043613619887394
14.	0.007892298135457509
14.1	0.007980555853252696
14.2	0.008069134565975125
14.3	0.00815805682801485
14.4	0.008247277659621086
14.5	0.008336864653221664
14.6	0.008426758052678698
14.7	0.008516896570662926
14.8	0.008607376287368747
14.9	0.008698151604280818
15.	0.008789215729341188
15.1	0.008880567235669995
15.2	0.008972209364288393
15.3	0.009064120664944476
15.4	0.009156290563324008
15.5	0.009248701027912648
15.6	0.009341363413675217
15.7	0.009434262944140322
15.8	0.00952743070521129
15.9	0.009620809942677349
16.	0.009714438974158662
16.1	0.009808309713047587
16.2	0.009902448612705924
16.3	0.009996852770531004
16.4	0.01009154673772928
16.5	0.010186474130413624
16.6	0.010281653994834631
16.7	0.0103770911933105
16.8	0.010472777921912285
16.9	0.010568708173108137
17.	0.01066486451049767
17.1	0.010761252779156011
17.2	0.010857859022930141
17.3	0.010954711965276014
17.4	0.01105172850909323
17.5	0.011148931394319397
17.6	0.01124631483432244
17.7	0.011343866654337228
17.8	0.011441587396790721
17.9	0.01153947865946862
18.	0.011637535351586323
18.1	0.011735771728116436
18.2	0.011834197434476149
18.3	0.011932814959255715
18.4	0.012031684652352973
18.5	0.012130706303864463
18.6	0.012229932593783983
18.7	0.012329354351810685
18.8	0.012429016950553408
18.9	0.012528820213783015
19.	0.012628806042459643
19.1	0.01272895430707764
19.2	0.012829267389731093
19.3	0.012929732505743955
19.4	0.013030339138441576
19.5	0.013131074830691128
19.6	0.013231923732505452
19.7	0.013332883102706649
19.8	0.013433937983879365
19.9	0.013535084832420989
20.	0.013636326492271382
20.1	0.013737677007236925
20.2	0.013839189510178972
20.3	0.01394077422859445
20.4	0.014042579829424013
20.5	0.014144409664762183
20.6	0.01424641036896504
20.7	0.014348555072705212
20.8	0.014450835293962133
20.9	0.01455324331839368
21.	0.01465577804255604
21.1	0.014758424834031416
21.2	0.014861177342169492
21.3	0.014964029691512157
21.4	0.015066961802812383
21.5	0.015169965838960282
21.6	0.015273032095020228
21.7	0.015376202845660577
21.8	0.01547934761878349
21.9	0.01558252117406306
22.	0.015685721160331588
22.1	0.015788940102829628
22.2	0.015892203972093136
22.3	0.0159955065914288
22.4	0.016098953952993763
22.5	0.01620237951459383
22.6	0.016305890251323906
22.7	0.01640947892765738
22.8	0.016513155179424168
22.9	0.016616901698655415
23.	0.016720718698401898
23.1	0.01682459682265176
23.2	0.016928598357311347
23.3	0.01703256806499477
23.4	0.017136560230858407
23.5	0.017240573145407518
23.6	0.017344595696198787
23.7	0.017448607797197466
23.8	0.017552593125278067
23.9	0.017656540805593677
24.	0.017760441089222992
24.1	0.017864299771040856
24.2	0.01796810808109204
24.3	0.0180719960526295
24.4	0.01817575156969246
24.5	0.01827949200065284
24.6	0.01838334654706819
24.7	0.018487118943284163
24.8	0.018590927200889687
24.9	0.018694757505550812
25.	0.01879858229975165
25.1	0.018902429579870345
25.2	0.019006256199220754
25.3	0.019110090145333443
25.4	0.0192138966152245
25.5	0.019317630350147254
25.6	0.01942133846796887
25.7	0.019524980514866404
25.8	0.01962854959607165
25.9	0.019732018688907296
26.	0.01983537951073008
26.1	0.019938720736314895
26.2	0.020041845854327674
26.3	0.020144986000213094
26.4	0.02024790238813147
26.5	0.020350731529138546
26.6	0.020453495223142243
26.7	0.020556206712983485
26.8	0.02065886994908437
26.9	0.020761489722735078
27.	0.020864066689914713
27.1	0.02096658919471957
27.2	0.021069055382252948
27.3	0.021171452243239408
27.4	0.021273769412394894
27.5	0.021375997208890947
27.6	0.02147822940468971
27.7	0.021580235447229427
27.8	0.021682109356551217
27.9	0.021783837209891032
28.	0.021885397026584433
28.1	0.02198677560777334
28.2	0.022087963197651543
28.3	0.02218911936694669
28.4	0.02228993320151076
28.5	0.022390597697279052
28.6	0.022491116592637996
28.7	0.022591497094455997
28.8	0.0226917724177617
28.9	0.022791894323198447
29.	0.022891935148750858
29.1	0.02299192769252435
29.2	0.02309180357949961
29.3	0.023191496687741783
29.4	0.023291056895809036
29.5	0.023390467642737885
29.6	0.023489726400296087
29.7	0.02358880874748621
29.8	0.023687709859034553
29.9	0.02378640156298146
30.	0.02388487783508307
30.1	0.023983097854683652
30.2	0.024081271394900076
30.3	0.024179008098266144
30.4	0.024276480011948706
30.5	0.024373690819920763
30.6	0.024470823023861693
30.7	0.024567592133108905
30.8	0.024664172125751272
30.9	0.024760561616403658
31.	0.02485678043033377
31.1	0.024952826650908713
31.2	0.02504869398819132
31.3	0.025144380998190177
31.4	0.02523987641739843
31.5	0.025335168255894134
31.6	0.02543024238407648
31.7	0.025525095081812395
31.8	0.02561970702349399
31.9	0.025714058495031434
32.	0.025808143456437872
32.1	0.025902069146310002
32.2	0.02599573573706656
32.3	0.026088883306739516
32.4	0.026181715469480338
32.5	0.026274222266363393
32.6	0.026366410925326884
32.7	0.026458289098165333
32.8	0.026549881861322108
32.9	0.02664120180088793
33.	0.026732273862190216
33.1	0.026823101303575073
33.2	0.02691369199967512
33.3	0.02700399473403623
33.4	0.027094090546546504
33.5	0.02718407254253537
33.6	0.027273623671008593
33.7	0.027362894377276455
33.8	0.027451668212457585
33.9	0.027540528376612222
34.	0.027628840729430202
34.1	0.02771681718990509
34.2	0.02780464181660265
34.3	0.027891853367649176
34.4	0.027978674435816562
34.5	0.02806509814557915
34.6	0.028151117694961352
34.7	0.0282367440440631
34.8	0.028321993990940323
34.9	0.028406872770723457
35.	0.02849158203227276
35.1	0.028575785457929354
35.2	0.02865967854559455
35.3	0.02874326392747775
35.4	0.028826522154409406
35.5	0.02890944829408786
35.6	0.028992037565338667
35.7	0.02907426916787023
35.8	0.029156139901954096
35.9	0.029237632627009253
36.	0.02931872077503018
36.1	0.029399392852487004
36.2	0.0294798834478122
36.3	0.02955967855527762
36.4	0.029639011801094142
36.5	0.029718033371934387
36.6	0.029796417697913035
36.7	0.02987429794519434
36.8	0.02995169433851074
36.9	0.03002862678652128
37.	0.03010512888550191
37.1	0.030181185278541134
37.2	0.03025683235286129
37.3	0.030332072923741023
37.4	0.03040691161186186
37.5	0.03048132914050606
37.6	0.03055533243287766
37.7	0.030628895782000506
37.8	0.030702014063980612
37.9	0.030774655145131096
38.	0.03084700965360997
38.1	0.03091896317771021
38.2	0.030990129648698083
38.3	0.0310607684381652
38.4	0.031130864328677354
38.5	0.03120038999696709
38.6	0.03126932305821225
38.7	0.031337675369396856
38.8	0.03140540540093343
38.9	0.031472550660102294
39.	0.03153912509674589
39.1	0.03160514344361133
39.2	0.03167061379747909
39.3	0.031735566881550534
39.4	0.03179996952791761
39.5	0.03186404741357951
39.6	0.03192738575449417
39.7	0.03199018526561916
39.8	0.03205240362127302
39.9	0.032114052106228634
40.	0.032175077575027376
40.1	0.03223578584894347
40.2	0.03229555731862217
40.3	0.03235468826743603
40.4	0.032413134834577126
40.5	0.032470867120840484
40.6	0.03252787717595549
40.7	0.03258412566199285
40.8	0.03263961608976477
40.9	0.03269432595914235
41.	0.03274818706744111
41.1	0.03280145455493727
41.2	0.032853896608413036
41.3	0.03290559692467527
41.4	0.03295655610056539
41.5	0.0330067835504619
41.6	0.033056258104047644
41.7	0.033104972319367564
41.8	0.03315290940875885
41.9	0.033200029246203654
42.	0.03324630324511162
42.1	0.03329202858956492
42.2	0.033336534678879357
42.3	0.03338013022268834
42.4	0.033422799643511976
42.5	0.03346447556880496
42.6	0.03350512405196861
42.7	0.03354472963965725
42.8	0.033583219936786056
42.9	0.033620607106227045
43.	0.03365684429183222
43.1	0.0336919248559618
43.2	0.03372585207111435
43.3	0.03375859529727279
43.4	0.03379017066014479
43.5	0.033820530875582795
43.6	0.033849682404995085
43.7	0.033877571538885855
43.8	0.0339041591097906
43.9	0.03392939027982564
44.	0.03395354629913758
44.1	0.0339759086472442
44.2	0.03399678596608338
44.3	0.034016085785535444
44.4	0.034033764729862526
44.5	0.034049726151373506
44.6	0.0340639255252054
44.7	0.03407626756606715
44.8	0.03408666528499046
44.9	0.034095057159688864
45.	0.03410135333150218
45.1	0.03410548763765328
45.2	0.03410738512890931
45.3	0.03410699402519894
45.4	0.03410422687545892
45.5	0.03409899884021754
45.6	0.03409124536554292
45.7	0.034080849461988916
45.8	0.03406770441821292
45.9	0.034051671156305814
46.	0.034032966197957495
46.1	0.03401073208298216
46.2	0.03398520291185115
46.3	0.033956211613942126
46.4	0.03392357805089997
46.5	0.033887134295826696
46.6	0.03384667725309421
46.7	0.03380200229223276
46.8	0.03375290862894795
46.9	0.03369916843493313
47.	0.033640547448300584
47.1	0.03357682923377287
47.2	0.0335077619488006
47.3	0.03343310553915188
47.4	0.033352629261893585
47.5	0.033266049361495346
47.6	0.03317310546340373
47.7	0.03307350350113127
47.8	0.03296691393947709
47.9	0.03285301797732552
48.	0.03273188814255452
48.1	0.03260234001789047
48.2	0.03246443861161189
48.3	0.03231774172882594
48.4	0.032161875317926816
48.5	0.0319964334144874
48.6	0.03182100553527249
48.7	0.03163515015424579
48.8	0.031438436967770024
48.9	0.031230422123567546
49.	0.031010676609014156
49.1	0.030778753270758144
49.2	0.030534242044465056
49.3	0.03027672938237127
49.4	0.030005833308603
49.5	0.029720327254323366
49.6	0.029422410684401344
49.7	0.02910918094934012
49.8	0.028781191623361235
49.9	0.02843905592495798
50.	0.028080908066926674
50.1	0.027707023527458026
50.2	0.027317688621964924
50.3	0.026912668654954067
50.4	0.026491930642074307
50.5	0.026055527751410124
50.6	0.02560357697111003
50.7	0.025136289250645417
50.8	0.024653982707919443
50.9	0.02415699929185243
51.	0.02364586895429973
51.1	0.023121149713954015
51.2	0.022583516401051475
51.3	0.02203379175985583
51.4	0.021472832539306673
51.5	0.020901679620258188
51.6	0.02032139692061046
51.7	0.01973313743360585
51.8	0.019138149871892104
51.9	0.018538899963581337
52.	0.017934416323939145
52.1	0.017327397947949064
52.2	0.01671925456763429
52.3	0.01611146472340242
52.4	0.015505505134671289
52.5	0.0149028754901357
52.6	0.014305026147842397
52.7	0.013713389449875395
52.8	0.013129325764671093
52.9	0.01255415999917356
53.	0.01198926888921418
53.1	0.011435386782487709
53.2	0.010894000783974536
53.3	0.010365920837989588
53.4	0.009851992969930796
53.5	0.009352988073779989
53.6	0.008869510072729748
53.7	0.008402113943819787
53.8	0.007951234624452878
53.9	0.007516451926837954
54.	0.007099438056178365
54.1	0.006699510832477477
54.2	0.006316651211552707
54.3	0.005950811996137936
54.4	0.005601819774372992
54.5	0.005269450165730789
54.6	0.004953400188837396
54.7	0.004653303185379897
54.8	0.004368767362832931
54.9	0.004099342449808521
55.	0.003844546310695389
55.1	0.0036038795499879327
55.2	0.003376810465972208
55.3	0.003162801225274317
55.4	0.002961300053222088
55.5	0.002771752494064846
55.6	0.0025936122637122403
55.7	0.0024263294889100458
55.8	0.00226923877899076
55.9	0.0021220717282953907
56.	0.0019841573887012407
56.1	0.001854994483171367
56.2	0.0017340909426548238
56.3	0.0016209750219188515
56.4	0.001515194615053105
56.5	0.0014163083112776152
56.6	0.0013238900858216752
56.7	0.0012375594199707553
56.8	0.0011569288785767808
56.9	0.0010816300173699743
57.	0.0010113338276765962
57.1	0.0009457187894737382
57.2	0.0008844748877350676
57.3	0.0008273128265161697
57.4	0.0007739702903807487
57.5	0.0007242007047806806
57.6	0.0006777573788183553
57.7	0.0006344074057126331
57.8	0.000593965199124006
57.9	0.0005562172410670557
58.	0.0005209855583691693
58.1	0.0004881029835956123
58.2	0.00045740427970445416
58.3	0.00042874792906919717
58.4	0.00040199091829431485
58.5	0.0003770025172585564
58.6	0.0003536616439937853
58.7	0.0003318585813059665
58.8	0.0003114851094022613
58.9	0.00029244513140758155
59.	0.00027464577240795065
59.1	0.0002580019374830206
59.2	0.00024243773327110507
59.3	0.0002278769113822955
59.4	0.0002142527843276913
59.5	0.00020150094373893486
59.6	0.00018956130847105513
59.7	0.0001783821168025618
59.8	0.00016791512318335244
59.9	0.00015810423018614735
60.	0.00014890989784898027
60.1	0.0001402901358734249
60.2	0.00013220912004227928
60.3	0.00012462981400446476
60.4	0.00011751929443273623
60.5	0.00011084682149385252
60.6	0.00010458338641110015
60.7	0.00009870205744754598
60.8	0.00009317873176251717
60.9	0.00008798933526787318
61.	0.000083112597714138
61.1	0.00007852785823049809
61.2	0.000074216540714338
61.3	0.00007016110365690223
61.4	0.00006634474226524284
61.5	0.00006275311218088498
61.6	0.000059371533384376785
61.7	0.000056186759276291654
61.8	0.000053187908444000584
61.9	0.00005036074697739698
62.	0.00004769613288932168
62.1	0.000045183838326175545
62.2	0.00004281489621104099
62.3	0.00004058041245620346
62.4	0.00003847216385172573
62.5	0.00003648252705213416
62.6	0.000034604387469052655
62.7	0.00003283093387526647
62.8	0.000031155947743548994
62.9	0.00002957352189960333
63.	0.000028078063618090103
63.1	0.000026664458687378967
63.2	0.000025327759693849803
63.3	0.00002406347688672502
63.4	0.00002286726340006912
63.5	0.000021735256185321672
63.6	0.000020663694727219642
63.7	0.00001964925358223187
63.8	0.000018688289785860606
63.9	0.00001777798330717758
64.	0.000016915417748150125
64.1	0.000016097957998934127
64.2	0.000015323063955770244
64.3	0.000014588358538133697
64.4	0.00001389164153470144
64.5	0.00001323080500966299
64.6	0.000012604561826743967
64.7	0.00001200908718703138
64.8	0.000011444528455210715
64.9	0.000010908587890452939
65.	0.000010399685528479713
65.1	9.916357606066286e-6
65.2	9.457239440024863e-6
65.3	9.020922615816287e-6
65.4	8.6062140026537e-6
65.5	8.21192011760464e-6
65.6	7.837001075474873e-6
65.7	7.480410590920727e-6
65.8	7.141137424155445e-6
65.9	6.818333094313906e-6
66.	6.511130684200043e-6
66.1	6.218696819303778e-6
66.2	5.940309434872517e-6
66.3	5.675241268080777e-6
66.4	5.422818557605814e-6
66.5	5.182412338236371e-6
66.6	4.953414344569527e-6
66.7	4.735269996033955e-6
66.8	4.527415362916092e-6
66.9	4.329339848122848e-6
67.	4.140524733199843e-6
67.1	3.960496938940987e-6
67.2	3.7888329990413814e-6
67.3	3.62510678894131e-6
67.4	3.468915604703365e-6
67.5	3.319884508716591e-6
67.6	3.1776456964506927e-6
67.7	3.0418663298653917e-6
67.8	2.9122342677744995e-6
67.9	2.788440960269411e-6
68.	2.670211275328793e-6
68.1	2.557279656953728e-6
68.2	2.44939203805472e-6
68.3	2.346318300441286e-6
68.4	2.247831474499224e-6
68.5	2.153711298237719e-6
68.6	2.0637750103599227e-6
68.7	1.97781911805085e-6
68.8	1.8956579447855835e-6
68.9	1.817121856252308e-6
69.	1.742031804889439e-6
69.1	1.6702339168930771e-6
69.2	1.601568286722292e-6
69.3	1.5358897115539306e-6
69.4	1.4730554867957701e-6
69.5	1.4129281349102053e-6
69.6	1.3553823057012394e-6
69.7	1.3002956614703535e-6
69.8	1.2475555249267791e-6
69.9	1.1970497324528085e-6
70.	1.1486816288992135e-6
70.1	1.1023524772819585e-6
70.2	1.0579703683570356e-6
70.3	1.0154562765734975e-6
70.4	9.747256454402398e-7
70.5	9.35703381503548e-7
70.6	8.983147386181621e-7
70.7	8.62490262789614e-7
70.8	8.281648296730746e-7
70.9	7.952716284131346e-7
71.	7.637504865007349e-7
71.1	7.335395558136842e-7
71.2	7.045832852168371e-7
71.3	6.768236686773979e-7
71.4	6.502081188638003e-7
71.5	6.246849414856771e-7
71.6	6.002058863810895e-7
71.7	5.767225164802831e-7
71.8	5.541915212318906e-7
71.9	5.325695290095996e-7
72.	5.118188928155419e-7
72.1	4.919009982499567e-7
72.2	4.727809356438793e-7
72.3	4.544256580985939e-7
72.4	4.3680444824507155e-7
72.5	4.1988779676033e-7
72.6	4.036472474422805e-7
72.7	3.880556747243053e-7
72.8	3.730877142887998e-7
72.9	3.587173464300067e-7
73.	3.4492129433742106e-7
73.1	3.316760903953273e-7
73.2	3.18958465357069e-7
73.3	3.067467369252675e-7
73.4	2.9501915911465345e-7
73.5	2.8375501960789657e-7
73.6	2.729344027171674e-7
73.7	2.62538371803975e-7
73.8	2.525480505170471e-7
73.9	2.4294643488424085e-7
74.	2.3371681087363558e-7
74.1	2.248441971684462e-7
74.2	2.1631352291907164e-7
74.3	2.0811127462222756e-7
74.4	2.002249531337791e-7
74.5	1.9264214470023635e-7
74.6	1.85351467699859e-7
74.7	1.7834148818609377e-7
74.8	1.7160174935639297e-7
74.9	1.6512276508032896e-7
75.	1.58893885713825e-7
75.1	1.5290598015485024e-7
75.2	1.4714937151918857e-7
75.3	1.4161504180452002e-7
75.4	1.3629408563377232e-7
75.5	1.3117767882121574e-7
75.6	1.26257685921932e-7
75.7	1.2152507859264102e-7
75.8	1.1697254663666263e-7
75.9	1.1259281937571793e-7
76.	1.0837824048570676e-7
76.1	1.0432220012271629e-7
76.2	1.0041845325270028e-7
76.3	9.666090159171512e-8
76.4	9.304408735995427e-8
76.5	8.956261602383149e-8
76.6	8.621147448297847e-8
76.7	8.29863144046806e-8
76.8	7.988222564888945e-8
76.9	7.689500390415522e-8
77.	7.402052083867418e-8
77.1	7.125457965909327e-8
77.2	6.859327154030317e-8
77.3	6.603254100984833e-8
77.4	6.356876794680133e-8
77.5	6.119808879649006e-8
77.6	5.891667454574161e-8
77.7	5.672088850407616e-8
77.8	5.460753160071192e-8
77.9	5.257276487003534e-8
78.	5.06137706244563e-8
78.1	4.8727337479394074e-8
78.2	4.691053164254118e-8
78.3	4.516062441819889e-8
78.4	4.347522967873239e-8
78.5	4.185177553816349e-8
78.6	4.028820367065154e-8
78.7	3.8782102572234e-8
78.8	3.7331802288618975e-8
78.9	3.59351340056286e-8
79.	3.4590421057339167e-8
79.1	3.329579338734305e-8
79.2	3.204943986975806e-8
79.3	3.084977060919051e-8
79.4	2.9695001915305648e-8
79.5	2.8583402707351256e-8
79.6	2.751340841642015e-8
79.7	2.6483352902445342e-8
79.8	2.549162376742151e-8
79.9	2.453673447612639e-8
80.	2.3617177055657558e-8
80.1	2.2731479567972133e-8
80.2	2.1878354243363573e-8
80.3	2.1056472380089546e-8
80.4	2.0264647978364704e-8
80.5	1.9501770497475874e-8
80.6	1.876678769672754e-8
80.7	1.805869741442521e-8
80.8	1.7376627139866988e-8
80.9	1.6719655001611615e-8
81.	1.6086975933414286e-8
81.1	1.5477740142842407e-8
81.2	1.489113316730283e-8
81.3	1.4326436570260594e-8
81.4	1.3782790624035304e-8
81.5	1.3259532037120363e-8
81.6	1.2755860784956321e-8
81.7	1.2271041348798196e-8
81.8	1.1804352644792116e-8
81.9	1.1355073599648367e-8
82.	1.09225106570654e-8
82.1	1.050598784497187e-8
82.2	1.0104862077167874e-8
82.3	9.718503586462028e-9
82.4	9.346379950019562e-9
82.5	8.987915898125462e-9
82.6	8.642614308213814e-9
82.7	8.310026761519071e-9
82.8	7.989706813220118e-9
82.9	7.681189295606182e-9
83.	7.384144622832023e-9
83.1	7.098149993057241e-9
83.2	6.822853165144166e-9
83.3	6.55790052182178e-9
83.4	6.302918039678336e-9
83.5	6.057563857894266e-9
83.6	5.821524931497795e-9
83.7	5.5944146477305714e-9
83.8	5.375909815843509e-9
83.9	5.16568166918788e-9
84.	4.963402852309697e-9
84.1	4.768765534933092e-9
84.2	4.5814437190314016e-9
84.3	4.401129221924905e-9
84.4	4.227591179187968e-9
84.5	4.0605252235689415e-9
84.6	3.8997129802263414e-9
84.7	3.744902515494604e-9
84.8	3.595890557397785e-9
84.9	3.4524772776726007e-9
85.	3.3144741625319125e-9
85.1	3.181677847453555e-9
85.2	3.0539424498356192e-9
85.3	2.9310908010340112e-9
85.4	2.8129452807989907e-9
85.5	2.699362527769157e-9
85.6	2.5901669219547364e-9
85.7	2.4851950970470543e-9
85.8	2.3843111536326224e-9
85.9	2.287345557925995e-9
86.	2.194146449560812e-9
86.1	2.1045647963733613e-9
86.2	2.0184485692833537e-9
86.3	1.9356656256343847e-9
86.4	1.8560764628233333e-9
86.5	1.7795565754889359e-9
86.6	1.7059825079316466e-9
86.7	1.6352368221156268e-9
86.8	1.5672235108520602e-9
86.9	1.5018462163452804e-9
87.	1.4389976637837342e-9
87.1	1.3786040805213405e-9
87.2	1.3205710851403114e-9
87.3	1.2648245205810971e-9
87.4	1.2112841510664596e-9
87.5	1.1598715331546252e-9
87.6	1.1105204750890054e-9
87.7	1.06314566662738e-9
87.8	1.017678097909667e-9
87.9	9.740416473147945e-10
88.	9.321708226762424e-10
88.1	8.919933372525706e-10
88.2	8.534392320337799e-10
88.3	8.164423767088236e-10
88.4	7.80936763679425e-10
88.5	7.468615221063993e-10
88.6	7.141594102676473e-10
88.7	6.827765722095762e-10
88.8	6.526590737279991e-10
88.9	6.237605750951663e-10
89.	5.960339384021297e-10
89.1	5.694359394268963e-10
89.2	5.439292561912369e-10
89.3	5.194717627951626e-10
89.4	4.960268234651975e-10
89.5	4.735592685765643e-10
89.6	4.52034681742954e-10
89.7	4.314156393367813e-10
89.8	4.1167123661839066e-10
89.9	3.9276325864947503e-10
90.	3.746639766950331e-10
90.1	3.573348155210469e-10
90.2	3.407500795824825e-10
90.3	3.2487352456339476e-10
90.4	3.0967726784939446e-10
90.5	2.9513341319374433e-10
90.6	2.81212146823613e-10
90.7	2.678872362864669e-10
90.8	2.5513623685891574e-10
90.9	2.429337277198227e-10
91.	2.312590287294252e-10
91.1	2.2009160415442822e-10
91.2	2.0941076687052195e-10
91.3	1.9919908200395126e-10
91.4	1.8943815710734238e-10
91.5	1.8011134799387813e-10
91.6	1.7120172894271422e-10
91.7	1.6269376504408152e-10
91.8	1.545711566767098e-10
91.9	1.468190892683645e-10
92.	1.3942150845349227e-10
92.1	1.3236444621077019e-10
92.2	1.2563252558227145e-10
92.3	1.1921228847955537e-10
92.4	1.1308999472065759e-10
92.5	1.0725148498382255e-10
92.6	1.0168516888809562e-10
92.7	9.637813297290732e-11
92.8	9.131966790671296e-11
92.9	8.64981698749911e-11
93.	8.19042191975705e-11
93.1	7.75270106200731e-11
93.2	7.335856512878507e-11
93.3	6.93894076504043e-11
93.4	6.56115806613085e-11
93.5	6.201745027885405e-11
93.6	5.859936495394068e-11
93.7	5.534952152759593e-11
93.8	5.226160663722704e-11
93.9	4.932766373295816e-11
94.	4.6541834117332876e-11
94.1	4.389736008120287e-11
94.2	4.138729293019014e-11
94.3	3.900600923332598e-11
94.4	3.6747030058871395e-11
94.5	3.46049478076348e-11
94.6	3.257385203239646e-11
94.7	3.0648621562770705e-11
94.8	2.8824118517326942e-11
94.9	2.7095227115028472e-11
95.	2.5457641812952412e-11
95.1	2.390708932947525e-11
95.2	2.2439485111755812e-11
95.3	2.1051030375906143e-11
95.4	1.9738065568774548e-11
95.5	1.849707994667264e-11
95.6	1.7324646334918165e-11
95.7	1.6217859080879386e-11
95.8	1.5173152860866475e-11
95.9	1.4187773246216751e-11
96.	1.3258891526461231e-11
96.1	1.2383654339304569e-11
96.2	1.155944060446619e-11
96.3	1.078335960931144e-11
96.4	1.0053237769620926e-11
96.5	9.366491321712882e-12
96.6	8.72089199212127e-12
96.7	8.114239565767358e-12
96.8	7.544434758742149e-12
96.9	7.009449342861237e-12
97.	6.50748465940289e-12
97.1	6.036687231954165e-12
97.2	5.595465454447175e-12
97.3	5.1821477993719656e-12
97.4	4.79530786798702e-12
97.5	4.433508110508154e-12
97.6	4.095335720017863e-12
97.7	3.779542080690363e-12
97.8	3.48485268674337e-12
97.9	3.210101275726285e-12
98.	2.9541467036158112e-12
98.1	2.7159072008216e-12
98.2	2.4943370258073618e-12
98.3	2.2884253509995693e-12
98.4	2.0972473765343173e-12
98.5	1.9198966913517266e-12
98.6	1.7554872121919074e-12
98.7	1.6032398491335494e-12
98.8	1.4623689369923609e-12
98.9	1.3321200306514282e-12
99.	1.2118523711349442e-12
99.1	1.100891796807323e-12
99.2	9.98638628802152e-13
99.3	9.045213682149507e-13
99.4	8.179856944225378e-13
99.5	7.385549686319807e-13
99.6	6.657081497431317e-13
99.7	5.989909846621111e-13
99.8	5.380129122606484e-13
99.9	4.823454296203113e-13
100.	4.316070420000829e-13
100.1	3.8543585352352637e-13
100.2	3.434926554028957e-13
100.3	3.054482519763242e-13
100.4	2.710064628112087e-13
100.5	2.398847670556608e-13
100.6	2.1181076850289223e-13
100.7	1.8653765649904484e-13
100.8	1.6383304159834837e-13
100.9	1.434789011664004e-13
101.	1.2527580198013869e-13
101.1	1.0903429888840191e-13
101.2	9.457942957493075e-14
101.3	8.175152165415968e-14
101.4	7.039948959707392e-14
101.5	6.03850478627707e-14
101.6	5.1580177688220826e-14
101.7	4.386391241662451e-14
101.8	3.7128099594212673e-14
101.9	3.12702722134388e-14
102.	2.6197738665685852e-14
102.1	2.1824255666269468e-14
102.2	1.8071230416938574e-14
102.3	1.486672898863859e-14
102.4	1.2145363459691069e-14
102.5	9.847431611508061e-15
102.6	7.919493669898443e-15
102.7	6.3125577903599665e-15
102.8	4.983054551210189e-15
102.9	3.89197268330134e-15
103.	3.0044249066449362e-15
103.1	2.2894453436242725e-15
103.2	1.7197264843842999e-15
103.3	1.2711851921986196e-15
103.4	9.228466613329933e-16
103.5	6.564031243303708e-16
103.6	4.561380694419084e-16
103.7	3.0857988471378884e-16
103.8	2.023419111578758e-16
103.9	1.2788836961074718e-16
104.	7.735422613153498e-17
104.1	4.43492140350646e-17
104.2	2.3788790369658642e-17
104.3	1.17189692098688e-17
104.4	5.158103843961196e-18
104.5	1.942031828882078e-18
104.6	5.802104526954909e-19
104.7	1.1882453645188953e-19
104.8	1.1700426440981466e-20

